A Real-Time, All-Sky, High Time Resolution, Direct Imager for the Long Wavelength Array

The future of radio astronomy will require instruments with large collecting areas for higher sensitivity, wide fields of view for faster survey speeds, and efficient computing and data rates relative to current capabilities. We describe the first successful deployment of the E-field Parallel Imaging Correlator (EPIC) on the LWA station in Sevilleta, New Mexico, USA (LWA-SV). EPIC is a solution to the computational problem of large interferometers. By gridding and spatially Fourier transforming channelised electric fields from the antennas in real-time, EPIC removes the explicit cross multiplication of all pairs of antenna voltages to synthesize an aperture, reducing the computational scaling from $\mathcal{O}(n_a^2)$ to $\mathcal{O}(n_g \log_2 n_g)$, where $n_a$ is the number of antennas and $n_g$ is the number of grid points. Not only does this save computational costs for dense arrays but it produces very high time resolution images in real time. The GPU-based implementation uses existing LWA-SV hardware and the high performance streaming framework, Bifrost. We examine the practical details of the EPIC deployment and verify the imaging performance by detecting a meteor impact on the atmosphere using continuous all-sky imaging at 50 ms time resolution.

==> images/plotroofline.py <==
import numpy
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

opint = [18,95]
flops = [100e9,3e12]
txt = ["MOFF","FX"]

f,ax = plt.subplots(1)
ax.scatter(opint,flops)
plt.title("Roofline Model of EPIC vs FX")
plt.xlabel("Operational Intensity (Flops/Byte)")
plt.ylabel("Flops (Gflops/S)")

#Roof of roofline

line = Line2D([0,20],[0.1,4.6e12],c='r')
ax.add_line(line)
line2 = Line2D([20,100],[4.6e12,4.6e12],c='r')
ax.add_line(line2)
line3 = Line2D([20,20],[0,4.6e12],c='g',ls='--')
ax.add_line(line3)

for i,txt in enumerate(txt):
    ax.annotate(txt,(opint[i],flops[i]))
#a2.set_xlim([0,128]

plt.yscale('log',basey=10)
#plt.xscale('log',basex=10)
plt.xlim([0,100])
plt.ylim([0,1e13])
#plt.autoscale(True)
plt.show()

